A Complete Solution Classification and Unified Algorithmic Treatment for the One- and Two-Step Asymmetric S-Transverse Mass (MT2) Event Scale Statistic

The MT2 or "s-transverse mass" statistic was developed to associate a parent mass scale to a missing transverse energy signature, given that escaping particles are generally expected in pairs, while collider experiments are sensitive to just a single transverse momentum vector sum. This document focuses on the generalized extension of that statistic to asymmetric one- and two-step decay chains, with arbitrary child particle masses and upstream missing transverse momentum. It provides a unified theoretical formulation, complete solution classification, taxonomy of critical points, and technical algorithmic prescription for treatment of the MT2 event scale. An implementation of the described algorithm is available for download, and is also a deployable component of the author's selection cut software package AEACuS (Algorithmic Event Arbiter and Cut Selector). Appendices address combinatoric event assembly, algorithm validation, and a complete pseudocode.

==> anc/amt2.pl <==
#!/usr/bin/perl

#******************************#
# amt2.pl Version 1.1          #
# Adapted from: aeacus.pl 3.4  #
# March 2011 - July 2014       #
# Joel W. Walker               #
# Sam Houston State University #
# jwalker@shsu.edu             #
# www.joelwalker.net           #
# arXiv:1207.3383              #
# Copy: GNU Public License V3  #
#******************************#

use strict; use constant { NIL => 10**-8, EPS => 0.0005, ONE => 1.0, BIG => 500, INF => 10**+8, TRY => 25, PI => 4*( atan2 (1,1)) };

if (0) { # 1:Run in Terminal Mode, 0:Run with Predetermined Inputs

	my ($pv_a,$pv_b,$mh_a,$mh_b,$ps_a,$ps_b,$mx_a,$mx_b,$pmet_x,$pmet_y);
	print "\nLEG A:\n"; { print "Enter P_V 4-Vector (space separated) components\n";
	($pv_a) = map { (@$_ == 4) ? $_ : ((print "INVALID ENTRY\n") && (redo)) }
		map { chomp; [ split /[\s,]+/ ] } scalar <STDIN>; };
	print "Enter M_H\n"; $mh_a = <STDIN>; {
	print "Enter P_S 4-Vector (space separated) components, or <RETURN> for 1-Step topology\n";
	($ps_a) = map { (@$_ == 4) ? $_ : (@$_ == 0) ? (undef) : ((print "INVALID ENTRY\n") && (redo)) }
		map { chomp; [ split /[\s,]+/ ] } scalar <STDIN>; };
	do { print "Enter M_X\n"; $mx_a = <STDIN>; } if (defined $ps_a);
	print "LEG B:\n"; { print "Enter P_V 4-Vector (space separated) components\n";
	($pv_b) = map { (@$_ == 4) ? $_ : ((print "INVALID ENTRY\n") && (redo)) }
		map { chomp; [ split /[\s,]+/ ] } scalar <STDIN>; };
	print "Enter M_H\n"; $mh_b = <STDIN>; {
	print "Enter P_S 4-Vector (space separated) components, or <RETURN> for 1-Step topology\n";
	($ps_b) = map { (@$_ == 4) ? $_ : (@$_ == 0) ? (undef) : ((print "INVALID ENTRY\n") && (redo)) }
		map { chomp; [ split /[,\s]+/ ] } scalar <STDIN>; };
	do { print "Enter M_X\n"; $mx_b = <STDIN>; } if (defined $ps_b);
	print "Event MET:\n";
	print "Enter Missing Transverse Momentum X-component\n"; $pmet_x = <STDIN>;
	print "Enter Missing Transverse Momentum Y-component\n"; $pmet_y = <STDIN>;
	print "\nAMT2:\t".( map { (defined) ? ( sprintf ("%.3f", $_)) : q(UNDEF) }
		( &A_TRANSVERSE_MASS([undef,$pmet_x,$pmet_y,undef],$pv_a,$pv_b,$mh_a,$mh_b,$ps_a,$ps_b,$mx_a,$mx_b)))[0]."\n\n";

} else {

	print "\n".'*********************** '."\n";
	do { my ($t) = (shift @$_); print "AMT2:\t".( map { (defined) ? ( sprintf ("%.1f", $_)) : q(UNDEF) }
		( &A_TRANSVERSE_MASS([undef,(shift @$_),(shift @$_),undef],@$_)))[0] .
		"\nEXPECT:\t".((defined $t) ? $t : q(UNDEF))."\n".'*********************** '."\n";
	} for (
################################################
#	[ 'EXPECTED', MET_X, MET_Y, [PV_A], [PV_B], MH_A, MH_B, [PS_A], [PS_B], MX_A, MX_B ], # DESCRIPTION
######### CASE STUDIES: Figures ################
	[ '138.1', 0, -100, [100,-50,50,-50], [75,25,25,50], 80.4, 0 ], # FIG. 4
	[ '389.9', -170.3, 0, [250,0,75,25], [150,50,0,-25], 150, 55, undef, [50,-35,0,25], undef, 100 ], # FIG. 5
	[ '136.5', -50, 50, [100,100,0,0], [75,50,-50,25], 75, 0 ], # FIG. 6
	[ '254.7', -150, -150, [150,0,-50,75], [50,25,25,0], 125, 0, undef, [75,-50,-50,25], undef, 50 ], # FIG. 7
	[ '227.8', -162.5, 162.5, [160,-80,-80,40], [120,75,75,30], 100, 50, undef, [80,-50,50,20], undef, 100 ], # FIG. 8
	[ '191.0', 75, -150, [120,40,40,80], [75,25,25,-50], 0, 0, [75,25,25,50], [120,40,-80,-80], 105, 0 ], # FIG. 9
######### CASE STUDIES: Footnotes ##############
	[ '123.7', 125, -75, [125,75,-50,75], [75,50,-25,-25], 80.4, 0 ], # FOOTNOTE 1
	[ undef, 50, 25, [50,0,25,-25], [75,-50,-25,50], 25, 30, undef, [130,0,0,50], undef, 30 ], # FOOTNOTE 2
	[ '257.6', 0, 100, [125,0,75,25], [150,0,100,50], 125, 50, undef, [75,0,-50,25], undef, 125 ], # FOOTNOTE 3_A
	[ '279.7', 0, -100, [125,0,75,25], [150,0,100,50], 125, 50, undef, [75,0,-50,25], undef, 125 ], # FOOTNOTE 3_B
	[ undef, 0, -750, [125,0,75,25], [150,0,100,50], 125, 50, undef, [75,0,-50,25], undef, 125 ], # FOOTNOTE 3_C
	[ '277.7', -75, 0, [100,0,75,50], [150,0,100,50], 75, 50, [160,120,0,80], [75,-50,0,25], 175, 125 ], # FOOTNOTE 4_A
	[ undef, -75, 250, [100,0,75,50], [150,0,100,50], 75, 50, [160,120,0,80], [75,-50,0,25], 175, 125 ], # FOOTNOTE 4_B
	[ '192.7', 75, -75, [100,0,75,25], [125,0,50,75], 75, 0, undef, [75,50,-50,25], undef, 0 ], # FOOTNOTE 5_A
	[ '165.8', 75, 75, [100,0,75,25], [125,0,50,75], 75, 0, undef, [75,50,-50,25], undef, 0 ], # FOOTNOTE 5_B
	[ '118.7', 75, 125, [75,50,50,-25], [120,0,72,96], 0, 0, undef, [100,0,60,80], undef, 80 ], # FOOTNOTE 6_A
	[ '176.0', 75, 125, [75,50,50,-25], [120,0,72,0], 0, 0, undef, [100,0,60,0], undef, 80 ], # FOOTNOTE 6_B
	[ '0.0', 75, 125, [75,50,50,-25], [120,0,72,96], 0, 0, undef, [100,0,60,80], undef, 0 ], # FOOTNOTE 6_C
	[ '75.0', 50, 0, [80, -64, 0, 48], [100, 80, 0, 60], 75, 0 ], # FOOTNOTE 7
################################################
	); print "\n";
}

#*****************************************************************************#
# MAIN ROUTINE: generalized asymmetric 1- and 2-step s-transverse mass (AMT2) #
# INPUT: [PMET], [PV_A], [PV_B], MH_A, MH_B, [PS_A], [PS_B], MX_A, MX_B       #
# OUTPUT: Returns AMT2 or undefined if no compatible mass is established      #
#*****************************************************************************#

sub A_TRANSVERSE_MASS { my ($met,@obj) = (( map { ((defined) ? ( scalar &LORENTZ($_,1,1,!1)) : ( &MET( grep {(defined)} @_[0,1,4,5] ))) or (return undef) } (shift)),(@_));

	do { my ($min,$try,$max,$stp,$rts,$scl,$dsc,$qrt) = my ($min_0,undef,$max_0,$stp_0,$rts_0,undef,undef,undef) = (@$_); LOOP: { do {
		${ (\$min,\$max)[ ((defined $dsc) && !(defined $stp)) ? do { ($rts) = ( $dsc->($try)); (defined $rts_0) ? 0+($rts < $rts_0) :
			do { ($rts_0) = ($rts); (0) }} : ( $qrt->($try)) ? do { ($dsc,$stp) = (undef,undef); (1) } : (0) ]} = ($try);
		($try) = (defined $stp) ? (($max)*( &RATIO($min_0,$max))**( &RATIO(( &MAX(0,--$stp)),$stp_0))) : ($min + $max)/2; }
	until (((defined $rts) and ($rts == ($rts_0 - 1)) || ($rts_0 == 0)) or (($max - $min)/2 <= EPS*( sqrt ($try/$scl))));
	return (defined $dsc) ? do { ((undef,$min,$try,$max,$stp,$rts) = (undef,$min_0,undef,undef,$stp_0,$rts_0) = (defined $stp) ? ($max == $max_0) ? (!1) :
		(1,$max,$max,$max_0) : (1,$min_0,$min_0,$max,( &ROUND((1 + (1-( &RATIO($min_0,$max)))*TRY)*TRY))))[0] ?
			(redo LOOP) : (undef) } : ($try <= BIG) ? ( sqrt ($try*$scl)) : (undef) }} for # Bisection to AMT2

	map { my (@leg) = @$_; my ($min,$scl) = ($leg[0][2][0],2*$leg[0][0][10]*$leg[1][0][10]); (($min), my ($max,$dsc)) =
		do { my ($max) = ( &MIN( grep {(defined)} ($leg[0][2][1],$leg[1][2][1]))); map { my ($max,$dsc) = (@$_);
			(( map {( &FLUSH(( &MAX(0,$_)), NIL ))} ( &ORDERED([($min),(($dsc) ? (defined $max) ? ( &MIN($max,BIG)) : (BIG) : ($max))],-1))),($dsc)) }
			grep { (( &ORDERED([$min,$max],NIL)) && ($min <= BIG)) or (return undef); 1 }
		0+( map { my ($trg,$prj) = @leg[$_,(1-$_)]; ($$trg[0][0][5]) ? ( grep {((( &MAX(0,$_)) - ($$trg[1][1])) <= NIL )} # Type III unbalanced
			map {(( sqrt ($$trg[0][2]**2+$$_[1]**2+$$_[2]**2)) - ($$trg[0][3][1]*$$_[1]+$$trg[0][3][2]*$$_[2]))}
			( scalar $$prj[5]->($$trg[2][0],1))) : () } (0,1)) ? [$min,!1] :
		do { my ($max) = ( &MIN( map { my ($trg,$prj) = @leg[$_,(1-$_)]; ($$trg[0][0][0]) ? () : ( # Type I unbalanced
			map {( $$trg[0][7]*(( &MAX(0,$_)) - ( $$trg[1][0]->EVALUATE(0))))}
			map {(( sqrt ($$trg[0][2]**2+$$_[1]**2+$$_[2]**2)) - ($$trg[0][1][1]*$$_[1]+$$trg[0][1][2]*$$_[2]))}
				( scalar $$prj[5]->($$prj[2][0],1))) } (0,1))); (defined $max) and ((($max - $min) <= NIL ) && [$min,!1]) ||
				(($max <= BIG) && !($leg[0][0][0][0]) && !($leg[1][0][0][0]) && [$max,!1]) } ||
		( undef, ( map { my ($trg,$prj) = @leg[$_,(1-$_)]; ($$trg[4]) ? do { # Type II unbalanced
			my (@t) = (( $$trg[4]->(undef,undef)), ( $$trg[4]->(undef,( $$prj[3]->(undef,1)))));
			my ($dsc) = -1*(($t[0][2]*$t[1][0]-$t[1][2]*$t[0][0])**2 + ($t[0][2]*$t[1][1]-$t[1][2]*$t[0][1])*($t[0][0]*$t[1][1]-$t[1][0]*$t[0][1]));
			map { ($min,$max) = ( &MIN_Y_MAX(!1,[$min,$max],$_)); (($$prj[4]) || ((defined $$_[0]) &&
				((( 2*($t[0][2]*$t[1][0]+$t[0][0]*$t[1][2]) - $t[0][1]*$t[1][1] )->EVALUATE($$_[0])) <= NIL ))) ? [$min,!1] : [$max,$dsc] }
			map { ( &MAX_O_MIN($_,NIL)) or (return undef) } grep { (pop) if (( abs $$_[2]) <= NIL ); 1 } map {[ @$_[0..2]]}
				(($$prj[4]) ? ($dsc) : ($t[1][1]**2-4*$t[1][0]*$t[1][2])) } : () } (0,1)))[-1] || [$max,1] };
		[ ($min,$max)[0,0,1], (undef,undef,$scl), ( map { my (@u) = map {( &POLY::OBJECT($_,NIL))} (@$_);
			(($dsc) ? ($leg[0][0][0][5] || $leg[1][0][0][5]) ? sub {(0)} : do { my ($sub) = # Closure "dsc": degenerate root count
				map {( &POLY::REAL_ROOTS($_,undef))} ((ref $dsc) ? ($dsc) : ( &POLY::OBJECT(( &QUARTIC_DISCRIMINANT(@u)),NIL)));
				sub { 0+( $sub->([ @{ ( &ORDERED([(shift),($max)],NIL)) || (return 0) }[0,1], 1 ])) }} : (undef)),
			sub { my ($s) = (shift); do { do { (return 1) if (($_ > 0) or !(defined)) } # Closure "qrt": Boolean intersection status
				for ( &POLY::REAL_ROOTS(@$_)) } for map { my ($o) = ( &MIN((NIL)*( &FLUSH( &VECTOR::NORM($$_[0]), ONE )), (EPS)));
				($o > 0) ? ([($$_[0]+$o),$$_[1]],[($$_[0]-$o),$$_[1]]) : ($_) } [ ( &POLY::OBJECT([ map {( $_->EVALUATE($s))} (@u) ],NIL)),
				(( &ORDERED(( scalar &MIN_Y_MAX( !1, ( map {( $leg[$_][6])->($s,$_)} (0,1)))),NIL,EPS)) or (return !1)) ] ; !1 }}
			map { my ($v) = $_; [ ($$v[2]*$$v[10]-$$v[4]**2), ($$v[0]*$$v[10]+$$v[2]*($$v[7]+$$v[9])-2*$$v[3]*$$v[4]), # u_i
				($$v[0]*($$v[7]+$$v[9])+$$v[2]*($$v[6]-$$v[8])-$$v[3]**2-2*$$v[1]*$$v[4]),
				($$v[0]*($$v[6]-$$v[8])+$$v[2]*$$v[5]-2*$$v[1]*$$v[3]), ($$v[0]*$$v[5]-$$v[1]**2) ]}
			map { my ($h,$p) = @$_; [ 2*($$h[0]*$$p[1]-$$p[0]*$$h[1]), 1*($$h[0]*$$p[2]-$$p[0]*$$h[2]), 2*($$h[0]*$$p[3]-$$p[0]*$$h[3]), # v_i
				2*($$h[0]*$$p[4]-$$p[0]*$$h[4]), 1*($$h[0]*$$p[5]-$$p[0]*$$h[5]), 2*($$h[1]*$$p[2]-$$p[1]*$$h[2]), 4*($$h[1]*$$p[4]-$$p[1]*$$h[4]),
				2*($$h[1]*$$p[5]-$$p[1]*$$h[5]), 2*($$h[2]*$$p[3]-$$p[2]*$$h[3]), 4*($$h[3]*$$p[4]-$$p[3]*$$h[4]), 2*($$h[3]*$$p[5]-$$p[3]*$$h[5]) ]}
		[ ( $leg[0][3]->(undef,0)), ( $leg[1][3]->(undef,1)) ] ) ] } map {[ sort { $$b[2][0] <=> $$a[2][0] } (@$_) ]} # Event leg unification 

	map {[ grep { my ($obj,$del) = (@$_); # Event leg preparation 0:obj, 1:del, 2:dot, 3:ell, 4:bar, 5:org, 6:dsh
		my ($shp) = (($$obj[0][3]) || ($$obj[0][5])) ? [ (1-$$obj[3][1]**2), -1*($$obj[3][1]*$$obj[3][2]), (1-$$obj[3][2]**2), # Conic shepherd
			-1*($$del[1]*$$obj[3][1]), -1*($$del[1]*$$obj[3][2]), -1*($$del[1]**2-$$obj[2]**2) ] : (undef);
		my ($dsc) = (($$obj[0][5]) ? (($$obj[0][2]) ? (undef) : ($$obj[6]**2)) : # Conic discriminant
			($$obj[0][0]) ? ($$del[3]*$$del[5]) : (($$obj[0][1]) ? (undef) : ($$obj[5]**2)));
		my ($dot) = grep { (defined $$_[0]) or (return undef) } [ # Scale bounds "dot": [(M_Y^{dot+/-})^2/(2*E_V*E_V')]
			map { (defined) ? $$obj[7]*(( &MAX(0,$_)) - ( $$del[0]->EVALUATE(0))) : (undef) } (
			($$obj[0][5]) ? ($$del[1])[0,0] : ($$obj[0][2] && $$obj[0][4]) ? (0,undef) : !($$obj[0][0]) ? ($$obj[2]*$$obj[5],undef) :
			(( &QUAD_REAL_ROOTS([ -1*($$del[5]*$$obj[2]**2+($$del[1]*$$obj[5])**2), 2*$$del[1]*$$del[6], -1*$$obj[6]**2 ], -1 )), undef, undef )[0,1] ) ];
		my ($ell) = do { my (@ell) = ($$obj[0][5]) ? (@$shp) : do { my ($t) = ($$del[4]*$$del[0]-$$del[1]); # Closure "ell" 0:a, 1:b, 2:c, 3:d, 4:f, 5:g
			($shp) ? ( 0, 0, 0, ($$del[2][1])/2, ($$del[2][2])/2, $t ) : (
			($$del[2][1]**2+$$del[3]*(1-$$obj[1][1]**2)), ($$del[2][1]*$$del[2][2]-$$del[3]*$$obj[1][1]*$$obj[1][2]), ($$del[2][2]**2+$$del[3]*(1-$$obj[1][2]**2)),
			($$del[2][1]*$t-$$del[3]*$$del[0]*$$obj[1][1]), ($$del[2][2]*$t-$$del[3]*$$del[0]*$$obj[1][2]), ($t**2-$$del[3]*($$del[0]**2-$$obj[2]**2))) };
			sub { ( map { (shift) ? [ (@$_[0..2]), -1*$$obj[7]*($$_[0]*$$obj[9][1]+$$_[1]*$$obj[9][2]+$$_[3]), -1*$$obj[7]*($$_[2]*$$obj[9][2]+$$_[1]*$$obj[9][1]+$$_[4]),
				$$obj[7]**2*($$_[0]*$$obj[9][1]**2+2*$$_[1]*$$obj[9][1]*$$obj[9][2]+$$_[2]*$$obj[9][2]**2+2*$$_[3]*$$obj[9][1]+2*$$_[4]*$$obj[9][2]+$$_[5]) ] : ($_) }
				map { my ($s) = (shift); (defined $s) ? [( map {( $_->EVALUATE($s))} (@$_))] : ($_) } [( map {( &POLY::OBJECT($_))} (@ell))] )[0] }};
		my ($bar) = ((!$shp) || ($$obj[0][5])) ? (undef) : do { my ($t) = ($$del[0]-$$del[1]); sub { # Closure "bar": linear intersection finder
			my ($t,$s) = map { (defined) ? ( $t->EVALUATE($_)) : ($t,( grep {(ref eq 'ARRAY')} (shift))) } (shift); my ($p) = (shift); (
			map {[ undef, ( map {( &AVERAGE(@$_))} (@$_)), undef ]} [ reverse map { my ($m) = ( pop @$_ ); (ref $t) && (($_) = [( map {( &POLY::OBJECT($_))} (@$_))]);
				grep { (wantarray) ? ( return @$_ ) : 1 } grep { ($p) && (($_) = [( map {($$obj[7]*($m-$_))} ( reverse @$_ ))]); 1 }
				map { (ref $t) ? (return $_) : [(( &QUAD_REAL_ROOTS($_,-1)), undef )[0,1]] } [
					($$_[0]*$t**2-2*$$_[3]*$$_[6]*$t+$$_[5]*$$_[6]**2), 2*(($$_[0]*$$_[7]-$$_[1]*$$_[6])*$t-$$_[3]*$$_[7]*$$_[6]+$$_[4]*$$_[6]**2),
					((ref $s) ? ($$_[0]*$$_[7]**2-2*$$_[1]*$$_[6]*$$_[7]+$$_[2]*$$_[6]**2) : ($$del[5])) ] }
				( [@{$s||$shp}[0..5],@{$$del[2]}[1,2],$$obj[9][2]], [@$shp[2,1,0,4,3,5],@{$$del[2]}[2,1],$$obj[9][1]] ) ] )[0] }};
		my ($org) = sub { my ($s,$p) = (( grep { (defined) or (return undef) } (shift)),(shift)); # Closure "org": conic coordinate center
			( return ((wantarray) ? ($$_[2]) : ($_))) for (($bar) ? ( scalar $bar->($s,$p)) : [ (undef), ((defined $dsc) ?
			( map {( &RATIO($_,$dsc))} map { ($$_[1]*$$_[4]-$$_[2]*$$_[3]), ($$_[1]*$$_[3]-$$_[0]*$$_[4]) } ( $ell->($s,$p))) : do { my ($t) =
				( &RATIO(( map {(($$obj[2]**2-$_**2), 2*($_))} (($$obj[0][0]) ? ($$del[1]) : ( $$del[0]->EVALUATE($s)))),NIL,INF)); map { my ($i) = $_;
				grep { ($p) && (($_) = ($$obj[7]*($$obj[9][$i]-$_))) ; 1 } ($t)*(($$obj[0][0]) ? ($$obj[3][$i]) : ($$obj[1][$i])) } (1,2) } ), (undef) ] ) };
		my ($dsh) = sub { my ($s,$p) = (( grep { (defined) or (return undef) } (shift)),(shift)); # Closure "dsh": conic coordinate bounds
			($bar) ? [( $bar->($s,$p))[0,1]] : ( map { ((defined $dsc) or 0+( &FLUSH($$_[1],NIL))) ? ( scalar &MAX_O_MIN($_,-1)) : do { my ($i) =
				0+(($p) xor ((($$obj[0][0]) ? ($$obj[3][2]) : ($$obj[1][2])) < 0 )); [ (( $org->($s,$p)), (undef))[$i,(1-$i)]] }}
				map {[ ($$_[3]**2-$$_[0]*$$_[5]), 2*($$_[1]*$$_[3]-$$_[0]*$$_[4]), -1*($dsc) ]} ( $ell->($s,$p)))[0] };
		push @$_, ($dot,$ell,$bar,$org,$dsh); 1 } (@$_) ]}

	grep { my ($t) = map { (defined) ? ( scalar &MATRIX::TRANSPOSE( &LORENTZ_ROTATE(undef,[0,0,((PI/2)-( &PRINCIPAL_RAD($_,1)))]))) : () } # Optimized rotation
		map { ${ ( &ETA_PHI_PTM_OIM((( &VECTOR::SCALAR_PRODUCT(@$_)) >= 0 ) ? ( scalar &VECTOR::SUM(@$_)) : ( scalar &VECTOR::DIFFERENCE(@$_)))) || [] }[1] } [
		map {[ undef, ( sqrt ( &MAX(0,(1-2*$$_[0]*$$_[3])))), ((0 <=> $$_[1])||(1))*( sqrt ( &MAX(0,(1-2*$$_[2]*$$_[3])))), undef ]}
		grep { push @$_, ( &RATIO(1,(( sqrt(($$_[0]-$$_[2])**2+4*$$_[1]**2)) + $$_[0] + $$_[2]))); 1 } map { my ($obj,$del) = (@$_); ($$obj[0][5]) ?
			[ (1-$$obj[3][1]**2), -1*($$obj[3][1]*$$obj[3][2]), (1-$$obj[3][2]**2) ] : [ ($$del[2][1]**2+$$del[3]*(1-$$obj[1][1]**2)),
			($$del[2][1]*$$del[2][2]-$$del[3]*$$obj[1][1]*$$obj[1][2]), ($$del[2][2]**2+$$del[3]*(1-$$obj[1][2]**2)) ] } (@$_) ];
		do { for (@$_) { my ($obj,$del) = @$_; for (@$obj[1,9],(($$obj[0][0])?($$obj[3],$$del[2]):())) {
			($_) = ( scalar &LORENTZ( ${ ( &MATRIX::INNER_PRODUCT([$_],$t)) || (return undef) }[0] )) }}} if (defined $t); 1 }

	map {[ grep { my ($obj) = (@$_); push @$_, (($$obj[0][0]) ? do { my ($t) = grep { push @{$$obj[0]}, ( map {( $$_[0] <= EPS**2 )} (@$_)); 1 } [ # Factors "del"
			( map {[ $$_[3]**2, $_ ]} ( scalar &LORENTZ_DIFFERENCE($$obj[1],$$obj[3]))),
			( map {[ ($_ >= -1*NIL) ? ( &MAX(0,$_)) : (return undef) ]} ($$obj[4]**2-($$obj[2]+$$obj[8]*$$obj[6])**2)/(2*$$obj[8])),
			( map {[ ( &MAX(0,($_-$$obj[5]*$$obj[6]))), ($_+$$obj[5]*$$obj[6]), $_ ]} ( &LORENTZ_PRODUCT($$obj[1],$$obj[3],-1,1))) ];
		[ ( &POLY::OBJECT([ -1*(($$obj[4]**2+$$obj[5]**2)/2+$$obj[8]*$$t[2][2]), +1/$$obj[7]])),
			($$t[1][0]+$$obj[2]*$$obj[6]), $$t[0][1], $$t[0][0], +1, $$t[2][0]*$$t[2][1], $$t[2][2]] } : do {
		[ ( &POLY::OBJECT([ -1*($$obj[2]**2+$$obj[5]**2)/2, +1/$$obj[7]])), 0, ( scalar &LORENTZ([])), +1, 0 ] } ); 1 } (@$_) ]}
		# 0:[Gamma], 1:Delta, 2:[Lambda], 3:Omega, 4:Pi, 5:((P_V.P_S)^2-(M_V*M_S)^2), 6:(P_V.P_S)

	grep { my (@t) = (@$_); do { $t[$_][0][7] /= $t[(1-$_)][0][10] } for (0,1); 1 } map {[ map {[ ( # Objects "obj"
		grep { my ($t) = $$_[10]; ( $_ = ( &MAX(0,( &RATIO($_,$t))))) for (@$_[2,4]); ($$_[9]) = ( scalar &LORENTZ([ map {($_/$t)} (@$met) ])); 1 }
		grep { !($$_[0][0]) or do { ($$_[8]) = ( my $t = $$_[3][0] )/$$_[10]; (($$_[3],$$_[6]) =
			( &LORENTZ([ 1, ( map {($_/$t)} (@{$$_[3]}[1..3])) ],!1,!1,!1,EPS))) && do { ( $$_[0][2] = ($$_[6] == 0)); 1 }}}
		grep { ( $$_[1] = ( scalar &LORENTZ($$_[1],1,!1,!1))) && ($$_[1][0] > 0) && do { ($$_[10]) = ($$_[7]) = ( my $t = $$_[1][0] );
			(($$_[1],$$_[5]) = ( &LORENTZ([ 1, ( map {($_/$t)} (@{$$_[1]}[1,2])), 0 ],!1,!1,!1,EPS))) && do { ( $$_[0][1] = ($$_[5] == 0)); 1 }}}
		grep { !( $$_[0][0] = ((defined $$_[3]) || (undef $$_[4]))) or ( $$_[3] = ( scalar &LORENTZ_BOOST($$_[3],[0,0,($$_[1][3]/$$_[1][0])]))) && ($$_[3][0] > 0) }
		grep { ( $$_[1] = ( scalar &LORENTZ($$_[1]))) && ($$_[1][0] > 0) } ($_))[0] or (return undef) ]} (@$_) ]}
		# 0:[2-Step,M_V~0,M_S~0,S_z~0,H~S,V~S], 1:[P_V]/E_V, 2:M_H/E_V, 3:[P_S]/E_S, 4:M_X/E_V, 5:M_V/E_V, 6:M_S/E_S, 7:E_V/E_V', 8:E_S/E_V, 9:[MET]/E_V, 10:E_V

	[[[], @obj[0,2,4,6]], [[], @obj[1,3,5,7]]]; } # Input kinematics

#*************#
# SUBROUTINES #
#*************#

# Implements fixed point Y-Combinator for the Currying of a recursive anonymous closure while avoiding cyclic self-reference
sub Y_COMBINATOR { my ($cry) = (shift);
	sub { my ($sub) = (shift); $cry->( sub { $sub->( $sub )->(@_) }) }->(
	sub { my ($sub) = (shift); $cry->( sub { $sub->( $sub )->(@_) }) }) }

# Returns the sum of a list of values
sub SUM { my ($sum) = ((0+@_) ? 0 : undef); ($sum += $_) for ( grep { (defined) or (return undef) } (@_)); $sum }

# Returns the average of a list of values
sub AVERAGE { ( &RATIO(( &SUM(@_)),(0+@_))) }

# Returns the product of a list of values
sub PRODUCT { my ($prd) = ((0+@_) ? 1 : undef); ($prd *= $_) for ( grep { (defined) or (return undef) } (@_)); $prd }

# Returns the minimum of a list of values
sub MIN { ( scalar (( sort { $a <=> $b } grep { (defined) or (return undef) } (@_))[0] )) }

# Returns the maximum of a list of values
sub MAX { ( scalar (( sort { $b <=> $a } grep { (defined) or (return undef) } (@_))[0] )) }

# Returns the input or zero if this value is absolutely smaller than a specified threshold
sub FLUSH { ( grep { !(((abs) <= (shift)) && (return 0)) } grep { (defined) or (return undef) } (shift))[0] }

# Returns the first element of a list having a defined value
sub DEFINED { ( undef, ( grep { (defined) && (return $_) } (@_)))[0] }

# Returns a verified ordered pair, or undef if unordered, based upon an input [min,max] range
sub ORDERED { my ($min,$max,$eps,$wid) = (( map { (ref eq 'ARRAY') ? (@$_)[0,1] : (return) } (shift)),(shift,shift)); (defined $max) && (defined $min) &&
	do { (($max - $min) >= 0) or do { ($eps < 0) or (($min - $max) <= $eps) or (return); ($max) = ($min) = ( &AVERAGE($min,$max)) }};
	do { if (defined $max) { $max += $wid } if (defined $min) { $min -= $wid }} if (defined $wid); (wantarray) ? ($min,$max) : [$min,$max] }

# Returns the max of minima and the min of maxima for a list of input [min,max] ordered pairs; Leading input optionally inverts handling 
sub MIN_Y_MAX { my ($mode) = 0+!(!(shift)); map { (wantarray) ? (@$_) : (return $_) } map {[(
	( &MAX ( grep { ($mode) or (defined) } map {($$_[($mode)])} (@$_))),
	( &MIN ( grep { ($mode) or (defined) } map {($$_[(1-$mode)])} (@$_)))
	)[($mode),(1-$mode)]]} [ grep { (ref eq 'ARRAY') or (return) } (@_) ] }

# Returns the [min,max] bounding roots (possibly undefined) for an input (physically positive) quadratic polynomial object
sub MAX_O_MIN { my ($q) = map { ( &POLY::OBJECT($_)) || (return) } (shift); map { (wantarray) ? (@$_) : (return $_) } map {[ ((@$_), undef )[
	((@$_==2) ? ($$q[2]<0) ? (0,+1) : (+1,-1) : (0+@$_) ? ($$q[1]<0) ? (-1,0) : (0,-1) : (return)) ]]} [( &QUAD_REAL_ROOTS($q,(shift)))] }

# Returns the safely divided ratio of two values
sub RATIO { my ($n,$d) = grep { (defined) or (return undef) } (shift,shift); ((abs $d) <= (shift)) ? ((abs $n) <= (abs $d)) ? (0) : (shift) : ($n/$d) }

# Rounds numbers to the specified decimal place using "half away from zero"
sub ROUND { my ($val,$dec) = (( grep { (defined) or (return undef) } (shift)),(int shift));
	(( $val <=> 0 )*( int (( abs $val )*( 10**$dec ) + 0.5 ))/( 10**$dec )) }

# Returns the integer, ceiling, or floor truncation of a floating point number
sub INT_CEILING_FLOOR { my ($val,$int,$icf) = (( map { ($_,(int)) } grep { (defined) or (return undef) } (shift)),
	((shift) <=> 0 )); $int + $icf*(( $val <=> $int ) == ($icf)) }

# Returns the integer quotient and floating point remainder of a pair of numbers
sub INT_QUOTIENT { map { (wantarray) ? ($_,($_[0] - $_*$_[1])) : (return $_) }
	grep { (defined) or (return (undef,undef)) } ( &INT_CEILING_FLOOR(( &RATIO(@_[0,1])),($_[2]))) }

# Returns the invariantly ordered real roots of a quadratic polynomial object; Optional parameter imposes positive semi-definite discriminant
sub QUAD_REAL_ROOTS { my ($q) = map { ( &POLY::OBJECT($_)) or (return) } (shift); (@$q == 3) ? (
	map { my ($t) = $_; map { (-1*$$q[1] + $_*$t)/(2*$$q[2]) } (($$q[2] > 0) ? (-1,+1) : (+1,-1)) }
	map { ($_ >= 0) ? (sqrt) : do { my ($t) = (shift); (($t < 0) || ((-1*$_) <= $t)) ? (0) : () }}
		($$q[1]*$$q[1] - 4*$$q[0]*$$q[2])) : (@$q == 2) ? ((-1)*($$q[0]/$$q[1])) : (@$q == 0) ? (undef) : () }

# Returns the reduced discriminant of a set of input polynomial (up to quartic order) coefficients
sub QUARTIC_DISCRIMINANT { ( pop @_ ) while ((@_) && ($_[-1] == 0)); (@_ > 5) ? (undef) : (@_ == 5) ? (
	+ 256*$_[0]**3*$_[4]**3 - 192*$_[0]**2*$_[1]*$_[3]*$_[4]**2 - 128*$_[0]**2*$_[2]**2*$_[4]**2 + 144*$_[0]**2*$_[2]*$_[3]**2*$_[4] - 27*$_[0]**2*$_[3]**4
	+ 144*$_[0]*$_[1]**2*$_[2]*$_[4]**2 - 6*$_[0]*$_[1]**2*$_[3]**2*$_[4] - 80*$_[0]*$_[1]*$_[2]**2*$_[3]*$_[4] + 18*$_[0]*$_[1]*$_[2]*$_[3]**3 + 16*$_[0]*$_[2]**4*$_[4]
	- 4*$_[0]*$_[2]**3*$_[3]**2 - 27*$_[1]**4*$_[4]**2 + 18*$_[1]**3*$_[2]*$_[3]*$_[4] - 4*$_[1]**3*$_[3]**3 - 4*$_[1]**2*$_[2]**3*$_[4] + 1*$_[1]**2*$_[2]**2*$_[3]**2 ) : 
	(@_ == 4) ? ( $_[1]**2*$_[2]**2 - 4*$_[0]*$_[2]**3 - 4*$_[1]**3*$_[3] + 18*$_[0]*$_[1]*$_[2]*$_[3] - 27*$_[0]**2*$_[3]**2 ) :
	(@_ == 3) ? ( $_[1]**2 - 4*$_[0]*$_[2] ) : (@_ == 2) ? (1) : (@_ == 1) ? ( &RATIO(1,$_[0]**2)) : (0) }

# Returns the principal value (in the range 0 to 2Pi) corresponding to an input angle in radians
sub PRINCIPAL_RAD { ( &INT_QUOTIENT((shift),((shift) ? PI : 2*PI),-1))[1] }

# Returns an array reference format copy of a [4-vector] or lhco object modified for transverse, massless, p-inverted kinematics
sub LORENTZ { my ($vctr,$tvrs,$msls,$ivrt,$flsh) =
	(( map {[ map {(0+$_)} (( &UNIVERSAL::isa($_,'ARRAY')) ? @$_[0..3] : ( &UNIVERSAL::isa($_,'HASH')) ? @$_{ qw(ep0 ep1 ep2 ep3)} : (return)) ]} (shift)), (@_));
	do { do { $$vctr[0] = ( sqrt ( &MAX( 0, (($$vctr[0]*$$vctr[0])-($$vctr[3]*$$vctr[3]))))); } unless ($msls); $$vctr[3] = 0; } if ($tvrs);
	do { $$vctr[0] = ( sqrt (($$vctr[1]*$$vctr[1])+($$vctr[2]*$$vctr[2])+($$vctr[3]*$$vctr[3]))); } if ($msls);
	do { do { $$vctr[$_] *= -1; } for (1..3) } if ($ivrt); map { ((wantarray) ? ($vctr,$_) : (return $vctr)) } ($msls) ? (0) :
	do { my ($esqr,$psqr) = (($$vctr[0]*$$vctr[0]), (($$vctr[1]*$$vctr[1])+($$vctr[2]*$$vctr[2])+($$vctr[3]*$$vctr[3])));
		map { (((defined) and ($_ < 1) || (($flsh >= 0) && (( &FLUSH(($_-1),$flsh*$flsh)) == 0 ))) ? ($flsh < 0) ? (undef) :
		do { do { my ($s) = (sqrt); do { $$vctr[$_] *= $s; } for (1..3) } unless ($_ == 1); (0) } : ( sqrt ( $esqr - $psqr ))) } ( &RATIO($esqr,$psqr)) }}

# Returns the vector sum over a list of [4-vector] array references or lhco objects
sub LORENTZ_SUM { my ($tvrs,$msls,$ivrt,$flsh) = map { (ref eq 'ARRAY') ? (@$_) : () } (shift);
	( my (@vcts) = map { ( &LORENTZ($_,$tvrs,$msls,$ivrt,$flsh)) || (return) } (@_)) or (return);
	( &LORENTZ([ map { my ($i) = $_; &SUM( map { $$_[$i] } (@vcts)) } (0..3) ])) }

# Returns the massless vector difference between a pair of [4-vector] array references or lhco objects
sub LORENTZ_DIFFERENCE { ( &LORENTZ(( scalar &LORENTZ_SUM((undef), (shift), ( scalar &LORENTZ(shift,!1,!1,1)))), (!1,1,!1))) }

# Returns the inner product of a pair of [4-vector] array references or lhco objects; Optional parameters allow Euclidean metric & pos-semi-def filter
sub LORENTZ_PRODUCT { my ($vcta,$vctb,$mtrc,$psdf) = (( map { ( &LORENTZ($_,!1,!1,!1,-1)) or (return undef) } (shift,shift)),
	(((shift) <=> (0)) || (-1)), !(!(shift))); (return $_) for map { ($psdf) ? ( &MAX(0,$_)) : ($_) }
		( $$vcta[0]*$$vctb[0] + ($mtrc)*( $$vcta[1]*$$vctb[1] + $$vcta[2]*$$vctb[2] + $$vcta[3]*$$vctb[3] )) }

# Returns the [3-vector] angle Lorentz-rotated transformation of a [4-vector] array reference or lhco object
sub LORENTZ_ROTATE { my ($vctr,$lrot,$cost,$sint) = (( scalar &LORENTZ(shift)), ( map { my ($t) = $$_[0]; ( [ map {( &RATIO($_,$t))} (@$_) ], (cos $t), (sin $t)) }
	( scalar &LORENTZ([ 0, ( map { @{ (ref eq 'ARRAY') ? $_ : [] }[0..2] } (shift)) ], !1, 1, !1 ))));
	do { ( return ((defined $vctr) ? ( &LORENTZ( ${ ( &MATRIX::INNER_PRODUCT([$vctr],( scalar &MATRIX::TRANSPOSE($_)))) || [] }[0] )) : ( &MATRIX::OBJECT($_)))) } for
	[ map { my ($i) = $_; [ map { my ($j) = $_; (($i==0)||($j==0)) ? 0+($i==$j) : (($$lrot[$i]*$$lrot[$j]*(1-$cost)) + (($i==$j) ? ($cost) :
		((0,+1,-1)[($i-$j)%(3)]*$sint*$$lrot[(2-$i-$j)%(4)]))) } (0..3) ] } (0..3) ] }

# Returns the [3-vector] velocity Lorentz-boosted transformation of a [4-vector] array reference or lhco object
sub LORENTZ_BOOST { my ($vctr,$lbst,$gmma) = (( scalar &LORENTZ(shift)), ( map {( $_, (( &RATIO( 1, ( &INVARIANT_MASS($_)))) || (return)))}
	[ 1, ( map {(-1*$_)} map { @{ (ref eq 'ARRAY') ? $_ : [] }[0..2] } (shift)) ] ));
	do { ( return ((defined $vctr) ? ( &LORENTZ( ${ ( &MATRIX::INNER_PRODUCT([$vctr],$_)) || [] }[0] )) : ( &MATRIX::OBJECT($_)))) } for
	[ map { my ($i) = $_; [ map { my ($j) = $_; ($i!=0)*($i==$j) + $gmma*$$lbst[$i]*$$lbst[$j]*(1-($i!=0)*($j!=0)/(1+$gmma)) } (0..3) ] } (0..3) ] }

# Returns a [eta,phi,ptm,oim] list reference corresponding to a [4-vector] or lhco object
sub ETA_PHI_PTM_OIM { [ map {(0+$_)} map { ( &UNIVERSAL::isa($_,'HASH')) ? @$_{ qw(eta phi ptm oim)} : ( &UNIVERSAL::isa($_,'ARRAY')) ? do { my ($ptm) =
	( sqrt (($$_[1]*$$_[1])+($$_[2]*$$_[2]))); ((($ptm > 0) ? ( -1*( log ( &RATIO((( sqrt (($ptm*$ptm)+($$_[3]*$$_[3]))) - $$_[3]), $ptm ))), ( &PRINCIPAL_RAD(
	atan2 ($$_[2],$$_[1])))) : (undef,undef)), ($ptm), ( sqrt ( &MAX( 0, (($$_[0]*$$_[0])-($ptm*$ptm)-($$_[3]*$$_[3])))))) } : (return undef) } (shift) ] }

# Returns the missing transverse energy (met_tot,met_x,met_y,0) components for a list of [4-vector] or lhco objects
sub MET { ( scalar &LORENTZ(( scalar &LORENTZ_SUM(undef,@_)), (1,1,1))) }

# Returns the invariant mass computed from the vector sum over a list of [4-vector] momenta components or lhco objects
sub INVARIANT_MASS { ((undef), ( &LORENTZ_SUM(undef,@_)))[-1] }

#**********#
# PACKAGES #
#**********#

{ package VECTOR; # Encapsulates vector object definition and manipulation

# Returns an array reference copy of input vector object normalized for numerical entries; includes dimension in list context
sub OBJECT { my ($e); map { (wantarray) ? ($_,$e) : (return $_) } map {( bless [ map {(0+$_)} (@$_) ] )}
	grep { ( &UNIVERSAL::isa($_,'ARRAY')) && (($e = ( int (shift))) ? (@$_ == $e) : ($e = 0+@$_)) } (shift) }

# Returns a mutiplicatively scaled copy of an input vector object
sub SCALE { my ($s) = grep { (defined) or (return) } (shift); ( &OBJECT( grep { ($_ *= $s) for (@$_); 1 } (( &OBJECT(@_)) or (return)))) }

# Returns the vector sum over a list of input vector objects
sub SUM { my ($e); ( my (@vcts) = map { ((undef,$e) = ( &OBJECT($_,$e)))[0] or (return) } (@_)) or (return);
	( &OBJECT([ map { my ($i) = $_; &::SUM( map { $$_[$i] } (@vcts)) } (0..($e-1)) ])) }

# Returns the vector difference between a pair of input vector objects 
sub DIFFERENCE { ( &SUM(( scalar &OBJECT(shift)), ( scalar &SCALE( -1, (shift))))) }

# Returns the cartesian scalar product of two input vector objects
sub SCALAR_PRODUCT { ( my ($a,$e) = ( &OBJECT(shift))) || (return undef); my ($b) =
	( &OBJECT((shift),$e) || (return undef)); ( &::SUM( map { $$a[$_]*$$b[$_] } (0..($e-1)))) }

# Returns the cartesian norm of a list of input vector objects
sub NORM { ( return ((defined) ? (sqrt) : (undef))) for ( &SCALAR_PRODUCT(( &SUM(@_))[0,0])) }

# Returns an array reference with specified count of ascending input coordinate powers; includes dimension in list context
sub POWERS { my ($x,$e,$a) = (( map { (defined) or (return); (0+$_) } (shift)),(( &::MAX(0,( int (shift)))) || (return)),0+(shift));
	( &OBJECT([ 0+($a ||= 1), ( map { $a *= $x } (1..($e-1))) ])) }

} # End of package VECTOR

{ package MATRIX; # Encapsulates matrix object definition and manipulation

# Returns a nested array reference copy of input matrix object normalized for numerical entries; includes dimension in list context
sub OBJECT { my ($r,$c); map { (wantarray) ? ($_,$r,$c) : (return $_) } map { do { $c = (0,$_,$r)[($_ <=> 0)] }
	for ( int (shift)); ( bless [ map { ((undef,$c) = ( &VECTOR::OBJECT($_,$c)))[0] || (return) } (@$_) ] )}
	grep { ( &UNIVERSAL::isa($_,'ARRAY')) && (($r = ( int (shift))) ? (@$_ == $r) : ($r = 0+@$_)) } (shift) }

# Returns the matrix inner product of two input matrix objects; includes dimension in list context
sub INNER_PRODUCT { my ($r,$c) = (@_[2,3]); ((( my $a ),$r,( my $x )) = ( &OBJECT((shift),$r,0))) || (return);
	((( my $b ),$c,undef) = ( &TRANSPOSE((shift),$x,$c))) || (return); ( &OBJECT([ map { my ($i) = $_;
		[ map {( &VECTOR::SCALAR_PRODUCT($$a[$i],$$b[$_]))} (0..($c-1)) ]} (0..($r-1)) ])) }

# Returns a transposed nested array reference copy of input matrix object; includes dimension in list context
sub TRANSPOSE { ( my ($m,$r,$c) = ( &OBJECT(@_))) || (return);
	( &OBJECT([ map { my ($i) = $_; [ map { $$m[$_][$i] } (0..($r-1)) ] } (0..($c-1)) ])) }

} # End of package MATRIX

{ package POLY; use overload # Encapsulates polynomial object definition and manipulation
	q(+)		=> sub { ( &SUM(shift,shift)) },
	q(*)		=> sub { ( &PRODUCT(shift,shift)) },
	q(-)		=> sub { ( &DIFFERENCE((shift,shift)[ (pop) ? (1,0) : (0,1) ])) },
	q(/)		=> sub { ( &QUOTIENT((shift,shift)[ (pop) ? (1,0) : (0,1) ]))[0] },
	q(%)		=> sub { ( &QUOTIENT((shift,shift)[ (pop) ? (1,0) : (0,1) ]))[1] },
	q(**)		=> sub { my ($b,$n) = (shift,shift)[ (pop) ? (1,0) : (0,1) ];
		(ref $n) ? (undef) : (($n = (int $n)) < 0) ? 1/($b**(-$n)) : ($n == 0) ? ( &OBJECT(1)) : ((1-($n%2))||$b)*($b**($n/2))*($b**($n/2)) },
	q(==)		=> sub { ( return ( $$_[1] eq $$_[0] )) for [ map {( join '_', (@$_))} map { ( &OBJECT($_)) or (return !1) } (shift,shift) ] },
	q(fallback)	=> 1;

# Returns an array reference format copy of polynomial object normalized for numerical entries and nonzero leading coefficent
sub OBJECT { ( return ( bless $_ )) for grep { my ($t) = 0+(shift); ( pop @$_ ) while ((@$_) && (( abs $$_[-1] ) <= ($t))); 1 }
	map {[ ( &UNIVERSAL::isa($_,'ARRAY')) ? ( map {(0+$_)} (@$_)) : (defined) ? (0+$_) : (return undef) ]} (shift); }

# Returns the derivative of a polynomial object
sub DERIVATIVE { (return $_) for ( grep { my ($i); (shift @$_); ($_ *= ++$i) for (@$_); 1 } (( &OBJECT(shift,shift)) or (return undef))) }

# Returns the sum of a list of polynomial objects
sub SUM { my (@p) = map { ( &OBJECT($_)) or (return undef) } (@_); &OBJECT([ map { my ($i) = $_;
	&::SUM( map { 0+$$_[$i] } (@p)) } (0..( &::MAX( map {(@$_-1)} (@p)))) ]) }

# Returns the difference of a pair of polynomial objects
sub DIFFERENCE { &SUM((shift),( &PRODUCT((shift),[-1]))) }

# Returns the product of a pair of polynomial objects
sub PRODUCT { my ($a,$b) = map { ( &OBJECT($_)) or (return undef) } (shift,shift);
	&SUM( map { my ($t) = $_; ([ map { $_*$t } (@$a) ],( unshift @$a, 0 ))[0] } (@$b)) }

# Returns the quotient and remainder of a pair of polynomial objects
sub QUOTIENT { my ($n,$d,@q) = map { ( &OBJECT($_)) or ( return (undef,undef)) } (shift,shift);
	(0+@$d) or (return (( &OBJECT([])),( &OBJECT([])))); while (@$n >= @$d) { $n = &DIFFERENCE( grep { $$_[@$n-1] = 0; 1 } (
		$n, ( &PRODUCT($d,(($q[@q]) = grep { $$_[@$n-@$d] = ($$n[-1]/$$d[-1]); 1 } [] ))))); }
	map { (wantarray) ? ($_,$n) : (return $_) } ( &SUM(@q)) }

# Returns the numerical evaluation of a polynomial object at a specified coordinate
sub EVALUATE { my ($y,$x) = ((( &OBJECT(shift)) or (return undef)),( map { (defined) or (return undef); (0+$_) } (shift)));
	0+( &VECTOR::SCALAR_PRODUCT(( scalar &VECTOR::POWERS($x,0+@$y)), $y )) }

# Returns the count of distinct (optionally all) real polynomial object roots within specified (default infinite) inclusive bounds by the Sturm sequence method
sub REAL_ROOTS { my ($p,$b,@s) = (( map { ( &OBJECT($_)) or (return undef) } (shift)),(shift)); do { push @s,
	grep { while ((0+@{$$_[-1]||[]}) > 1) { push @$_, ( grep { (0+@$_) or (last) } ( &PRODUCT(( &QUOTIENT( @$_[-2,-1]))[1],[-1]))) }; 1 }
	map {[ grep {(0+@$_)} ( $_, ( &DERIVATIVE($_))) ]} ($p) } while ((0+@{$p=$s[-1][-1]||[]}) > 1); do { ( return ((defined $b) ? ( $_->($b)) : ($_))) } for
	( &::Y_COMBINATOR( sub { my ($sub) = (shift); sub { my ($b) = ( grep { (ref eq 'ARRAY') or (return undef) } (shift));
		(defined $$b[0]) && (defined $$b[1]) && ($$b[0] > $$b[1]) && ( return &::SUM( map {( $sub->([(@$b[0..2],undef)[@$_]]))} ([-1,1,2],[0,-1,2])));
		( &::MAX( 0, ( &::SUM( map { my (@r); map { my ($p) = $_; map { my ($j) = $_; ((+1,-1)[$j]) * ((0+$r[$j]) != 0) * ((0+$r[$j]) != ( $r[$j] =
		(( 0+((defined $$b[$j]) ? do { my ($p,$i,$e) = ($p,0); while ((( $e = ( &EVALUATE($p,$$b[$j]))) == 0) && ((0+@$p) > 1)) { $p =
		( &DERIVATIVE($p)); $i++; }; ($e)*( $j || (1 - 2*($i%2))) } : ($$p[-1])*( $j || (2*((0+@$p)%2) - 1))) <=> 0 ) || (0+$r[$j])))) }
			(0,1) } (@$_) } ( @s[(0..0+(($$b[2]) && (@s-1)))] ))))) }} )) }

} # End of package POLY

1


